Tetrationally Compact Entanglement Purification

This paper shows that entanglement can be purified using very little storage, assuming the only source of noise is in the quantum channel being used to share the entanglement. Entangled pairs with a target infidelity of $\epsilon$ can be created in $\tilde{O}(\log \frac{1}{\epsilon})$ time using $O(\log^{\ast} \frac{1}{\epsilon})$ storage space, where $\log^{\ast}$ is the iterated logarithm. This is achieved by using multiple stages of error detection, with boosting within each stage. For example, the paper shows that 11 qubits of noiseless storage is enough to turn entanglement with an infidelity of $1/3$ into entanglement with an infidelity of $10^{-1000000000000000000000000000}$.

==> anc/requirements.txt <==
stim ~= 1.13.dev0
sinter ~= 1.12.0
sympy
matplotlib
numpy
pytest


==> anc/src/epu/__init__.py <==
# Add the src directory above this file to PYTHONPATH so code can `import epu`


==> anc/src/epu/err_model.py <==
class ErrModel:
    """Digitized Bell pair noise model."""

    def __init__(
        self,
        *,
        x: float,
        y: float,
        z: float,
    ):
        """
        Args:
            x: Chance of the state |01> + |10>.
            y: Chance of the state |01> - |10>.
            z: Chance of the state |00> - |11>.
        """
        assert 0 <= x <= 1
        assert 0 <= y <= 1
        assert 0 <= z <= 1
        assert 0 <= x + y + z <= 1
        self.x = x
        self.y = y
        self.z = z

    @staticmethod
    def from_odds(w: float, x: float, y: float, z: float) -> 'ErrModel':
        t = w + x + y + z
        return ErrModel(x=x / t, y=y / t, z=z / t)

    @property
    def w(self) -> float:
        return 1 - self.x - self.y - self.z

    def __str__(self):
        x = self.x
        y = self.y
        z = self.z
        return f'x={x} y={y} z={z}'


==> anc/src/epu/rep_code_distillation.py <==
from typing import Iterator, Literal

import stim

from epu.err_model import ErrModel
from epu.stabilizer_code import rep_xx, rep_yy, rep_zz


def iter_failures(m1: ErrModel, m2: ErrModel) -> Iterator[tuple[stim.PauliString, float]]:
    x1 = m1.x
    y1 = m1.y
    z1 = m1.z
    x2 = m2.x
    y2 = m2.y
    z2 = m2.z
    items1 = [
        ("I", 1 - x1 - y1 - z1),
        ("X", x1),
        ("Y", y1),
        ("Z", z1),
    ]
    items2 = [
        ("I", 1 - x2 - y2 - z2),
        ("X", x2),
        ("Y", y2),
        ("Z", z2),
    ]
    for xyz1, p1 in items1:
        for xyz2, p2 in items2:
            yield stim.PauliString(xyz1 + xyz2), p1 * p2


def brute_force_rep_code_distill(
        basis: Literal['X', 'Y', 'Z'],
        m1: ErrModel,
        m2: ErrModel | None = None) -> tuple[float, ErrModel]:
    """
    Args:
        basis: Which rep code to use ('X', 'Y', or 'Z').
        m1: Error model of the first qubit.
        m2: Error model of the second qubit, or None (default) to
            use same error model as first qubit.

    Returns:
        A tuple (discard_chance, state_on_success).
    """
    if m2 is None:
        m2 = m1
    if basis == 'X':
        code = rep_xx
    elif basis == 'Y':
        code = rep_yy
    elif basis == 'Z':
        code = rep_zz
    else:
        raise NotImplementedError(f'{basis=}')
    discard = 0
    x = 0
    y = 0
    z = 0
    for err, prob in iter_failures(m1, m2):
        if not all(s.commutes(err) for s in code.stabilizers):
            discard += prob
            continue
        assert len(code.obs_xs) == len(code.obs_zs) == 1
        flip_x = not code.obs_xs[0].commutes(err)
        flip_z = not code.obs_zs[0].commutes(err)
        if flip_x and flip_z:
            y += prob
        elif flip_x:
            z += prob
        elif flip_z:
            x += prob
        else:
            # Not an error.
            pass

    lossage = 1 / (1 - discard)
    return discard, ErrModel(
        x=x * lossage,
        y=y * lossage,
        z=z * lossage,
    )


def distill_x_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2):
    a1 = w1 + x1
    a2 = w2 + x2
    b1 = y1 + z1
    b2 = y2 + z2
    return (a1*b2 + a2*b1) / ((a1 + b1) * (a2 + b2))


def distill_y_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2):
    a1 = w1 + y1
    a2 = w2 + y2
    b1 = x1 + z1
    b2 = x2 + z2
    return (a1*b2 + a2*b1) / ((a1 + b1) * (a2 + b2))


def distill_z_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2):
    a1 = w1 + z1
    a2 = w2 + z2
    b1 = y1 + x1
    b2 = y2 + x2
    return (a1*b2 + a2*b1) / ((a1 + b1) * (a2 + b2))


def distill_x_raw(w1, x1, y1, z1, w2, x2, y2, z2):
    w = w1*w2 + x1*x2
    x = w1*x2 + x1*w2
    y = y1*y2 + z1*z2
    z = y1*z2 + z1*y2
    return w, x, y, z


def distill_y_raw(w1, x1, y1, z1, w2, x2, y2, z2):
    w = w1*w2 + y1*y2
    x = x1*z2 + z1*x2
    y = w1*y2 + y1*w2
    z = x1*x2 + z1*z2
    return w, x, y, z


def distill_z_raw(w1, x1, y1, z1, w2, x2, y2, z2):
    w = w1*w2 + z1*z2
    x = x1*y2 + y1*x2
    y = x1*x2 + y1*y2
    z = w1*z2 + z1*w2
    return w, x, y, z


def distill_x(a: ErrModel, b: ErrModel) -> ErrModel:
    w, x, y, z = distill_x_raw(a.w, a.x, a.y, a.z, b.w, b.x, b.y, b.z)
    return ErrModel.from_odds(w, x, y, z)


def distill_y(a: ErrModel, b: ErrModel) -> ErrModel:
    w, x, y, z = distill_y_raw(a.w, a.x, a.y, a.z, b.w, b.x, b.y, b.z)
    return ErrModel.from_odds(w, x, y, z)


def distill_z(a: ErrModel, b: ErrModel) -> ErrModel:
    w, x, y, z = distill_z_raw(a.w, a.x, a.y, a.z, b.w, b.x, b.y, b.z)
    return ErrModel.from_odds(w, x, y, z)


def compare_x_circuit() -> stim.Circuit:
    return stim.Circuit("""
        SQRT_X 1
        CX 1 0
        H 1
        M 1
    """)


def compare_y_circuit() -> stim.Circuit:
    return stim.Circuit("""
        CY 1 0
        SQRT_X 1
        M 1
    """)


def compare_z_circuit() -> stim.Circuit:
    return stim.Circuit("""
        CY 0 1
        M 1
    """)


def distill_circuit(basis: str) -> stim.Circuit:
    if basis == 'X':
        c = compare_x_circuit()
    elif basis == 'Y':
        c = compare_y_circuit()
    elif basis == 'Z':
        c = compare_z_circuit()
    else:
        raise NotImplementedError(f'{basis=}')
    d = stim.Circuit("""
        R 0 1 2 3
        H 0 1
        CX 0 2 1 3
    """)
    for inst in c:
        d.append(inst)
        d.append(inst.name, [e.qubit_value + 2 for e in inst.targets_copy()])

    if basis in 'XZ':
        d.append(basis, [0])
    return d


==> anc/src/epu/rep_code_distillation_test.py <==
import random

import numpy as np
import stim

from epu.err_model import ErrModel
from epu.rep_code_distillation import brute_force_rep_code_distill, distill_x_detect_probability, distill_x, \
    distill_y_detect_probability, distill_y, distill_z_detect_probability, distill_z, compare_x_circuit, \
    compare_y_circuit, compare_z_circuit, distill_circuit
from epu.stabilizer_code import rep_xx, rep_yy, rep_zz


def test_brute_force_distill_versus_analytic_distill():
    w1 = random.random()
    x1 = random.random()
    y1 = random.random()
    z1 = random.random()
    w2 = random.random()
    x2 = random.random()
    y2 = random.random()
    z2 = random.random()
    m1 = ErrModel.from_odds(w1, x1, y1, z1)
    m2 = ErrModel.from_odds(w2, x2, y2, z2)

    pa = distill_x_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2)
    ma = distill_x(m1, m2)
    pb, mb = brute_force_rep_code_distill('X', m1, m2)
    assert np.allclose([pa, ma.x, ma.y, ma.z], [pb, mb.x, mb.y, mb.z], atol=1e-6, rtol=1e-8)

    pa = distill_y_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2)
    ma = distill_y(m1, m2)
    pb, mb = brute_force_rep_code_distill('Y', m1, m2)
    assert np.allclose([pa, ma.x, ma.y, ma.z], [pb, mb.x, mb.y, mb.z], atol=1e-6, rtol=1e-8)

    pa = distill_z_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2)
    ma = distill_z(m1, m2)
    pb, mb = brute_force_rep_code_distill('Z', m1, m2)
    assert np.allclose([pa, ma.x, ma.y, ma.z], [pb, mb.x, mb.y, mb.z], atol=1e-6, rtol=1e-8)


def test_compare_circuits():
    cx = compare_x_circuit()
    assert cx.has_flow(start=rep_xx.stabilizers[0], measurements=[0])
    assert cx.has_flow(start=rep_xx.obs_xs[0], end=stim.PauliString("X_"))
    assert cx.has_flow(start=rep_xx.obs_zs[0], end=stim.PauliString("Z_"))

    cy = compare_y_circuit()
    assert cy.has_flow(start=rep_yy.stabilizers[0], measurements=[0])
    assert cy.has_flow(start=rep_yy.obs_xs[0], end=stim.PauliString("X_"))
    assert cy.has_flow(start=rep_yy.obs_zs[0], end=stim.PauliString("Z_"))

    cz = compare_z_circuit()
    assert cz.has_flow(start=rep_zz.stabilizers[0], measurements=[0])
    assert cz.has_flow(start=rep_zz.obs_xs[0], end=stim.PauliString("X_"))
    assert cz.has_flow(start=rep_zz.obs_zs[0], end=stim.PauliString("Z_"))


def test_distill_circuits():
    dx = distill_circuit('X')
    assert dx.has_flow(end=stim.PauliString('X_X_'))
    assert dx.has_flow(end=stim.PauliString('Z_Z_'))

    dy = distill_circuit('Y')
    assert dy.has_flow(end=stim.PauliString('X_X_'))
    assert dy.has_flow(end=stim.PauliString('Z_Z_'))

    dz = distill_circuit('Z')
    assert dz.has_flow(end=stim.PauliString('X_X_'))
    assert dz.has_flow(end=stim.PauliString('Z_Z_'))


==> anc/src/epu/stabilizer_code.py <==
from typing import Iterable

import stim


class StabilizerCode:
    def __init__(
            self,
            *,
            obs_xs: Iterable[stim.PauliString],
            obs_zs: Iterable[stim.PauliString],
            stabilizers: Iterable[stim.PauliString],
    ):
        self.obs_xs = tuple(obs_xs)
        self.obs_zs = tuple(obs_zs)
        self.stabilizers = tuple(stabilizers)
        self.num_qubits = len(self.obs_xs[0])
        self.num_logical_qubits = len(self.obs_xs)

        # Verify this is actually a stabilizer code.
        assert len(self.obs_xs) == len(self.obs_zs)
        all_terms = [*self.obs_xs, *self.obs_zs, *self.stabilizers]
        for k1 in range(len(all_terms)):
            p1 = all_terms[k1]
            assert len(p1) == self.num_qubits
            for k2 in range(k1 + 1, len(all_terms)):
                is_obs_pair = k1 < len(self.obs_xs) and k2 == k1 + len(self.obs_xs)
                p2 = all_terms[k2]
                assert p1.commutes(p2) == (not is_obs_pair), (p1, p2)

    def detects_error(self, err: stim.PauliString) -> bool:
        assert len(err) == self.num_qubits
        return not all(s.commutes(err) for s in self.stabilizers)


rep_xx = StabilizerCode(
    obs_xs=[stim.PauliString('X_')],
    obs_zs=[stim.PauliString('ZY')],
    stabilizers=[stim.PauliString('XX')],
)
rep_yy = StabilizerCode(
    obs_xs=[stim.PauliString('XZ')],
    obs_zs=[stim.PauliString('ZZ')],
    stabilizers=[stim.PauliString('YY')],
)
rep_zz = StabilizerCode(
    obs_xs=[stim.PauliString('XY')],
    obs_zs=[stim.PauliString('Z_')],
    stabilizers=[stim.PauliString('ZZ')],
)


==> anc/tools/brute_force_bootstrap_sequence <==
#!/usr/bin/env python3
import itertools
import pathlib
from typing import Literal

from matplotlib import pyplot as plt

import sys
sys.path.append(str(pathlib.Path(__file__).parent.parent / 'src'))

from epu.err_model import ErrModel
from epu.rep_code_distillation import brute_force_rep_code_distill


def plot_chain(ax: plt.Axes, x0: int, stages: list[ErrModel], color: str):
    xs = []
    ys = []

    for xd, stage in enumerate(stages):
        xs.append(x0 + xd)
        ys.append(1 - stage.w)

    ax.plot(xs, ys, color=color)


def main():
    fig, ax = plt.subplots(1, 1)
    ax: plt.Axes
    fig: plt.Figure
    best = 0
    for rep in range(1, 7):
        for chain in itertools.product('XYZ', repeat=rep):
            stages = [ErrModel(x=1 / 9, y=1 / 9, z=1 / 9)]
            basis: Literal['X', 'Y', 'Z']
            for basis in chain:
                stages.append(brute_force_rep_code_distill(basis, stages[-1])[1])
            plot_chain(ax, len(stages) - 2, stages[-2:], 'red' if chain[-1] == 'X' else 'green' if chain[-1] == 'Y' else 'blue')
            if stages[-1].w > best:
                best = stages[-1].w
                print(best, ''.join(chain))

    ax.set_ylim(1e-4, 1)
    ax.semilogy()
    ax.grid()
    plt.show()


if __name__ == '__main__':
    main()


==> anc/tools/print_distill_equations <==
#!/usr/bin/env python3
import pathlib

import sympy
import sys
sys.path.append(str(pathlib.Path(__file__).parent.parent / 'src'))

from epu.rep_code_distillation import distill_x_raw, distill_x_detect_probability, distill_z_detect_probability, \
    distill_y_detect_probability, distill_z_raw, distill_y_raw


def main():
    w1 = sympy.var('w1')
    x1 = sympy.var('x1')
    y1 = sympy.var('y1')
    z1 = sympy.var('z1')
    w2 = sympy.var('w2')
    x2 = sympy.var('x2')
    y2 = sympy.var('y2')
    z2 = sympy.var('z2')
    w = sympy.var('w')
    x = sympy.var('x')
    y = sympy.var('y')
    z = sympy.var('z')
    a = sympy.var('a')
    alpha = sympy.var(r'\alpha')
    beta = sympy.var(r'\beta')

    print("X DETECT")
    print(distill_x_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2))
    print()

    print("Y DETECT")
    print(distill_y_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2))
    print()

    print("Z DETECT")
    print(distill_z_detect_probability(w1, x1, y1, z1, w2, x2, y2, z2))
    print()

    print("X DISTILL")
    for e in distill_x_raw(w1, x1, y1, z1, w2, x2, y2, z2):
        print(e)
    print()

    print("Y DISTILL")
    for e in distill_y_raw(w1, x1, y1, z1, w2, x2, y2, z2):
        print(e)
    print()

    print("Z DISTILL")
    for e in distill_z_raw(w1, x1, y1, z1, w2, x2, y2, z2):
        print(e)
    print()

    print("BIAS BOOST")
    for e in distill_y_raw(1, x, y, x, 1, a, a, a):
        print(e)
    print()

    print("BIAS BUST")
    w3, x3, y3, z3 = distill_x_raw(1, x, y, x, 1, alpha, beta, alpha)
    for e in distill_z_raw(w3, x3, y3, z3, 1, alpha, beta, alpha):
        print(e.expand())
    print()


if __name__ == '__main__':
    main()


==> anc/tools/print_example_distillation_chain <==
#!/usr/bin/env python3

import math
import pathlib
from typing import cast, Any
import sys
sys.path.append(str(pathlib.Path(__file__).parent.parent / 'src'))

from epu.err_model import ErrModel
from epu.rep_code_distillation import brute_force_rep_code_distill


def latex_float(x: float) -> str:
    if not (x > 0):
        return str(x)
    k = 0
    while x < 1:
        k += 1
        x *= 10
    return f'{x:.1f}\cdot 10^{{-{k}}}'


def odds_model_latex(discard: float, label: str, m: ErrModel) -> str:
    x = m.x / m.w
    y = m.y / m.w
    z = m.z / m.w
    if discard == 0:
        a = fr'''\xrightarrow{{\text{{{label}}}}}'''
    else:
        a = fr'''\xrightarrow[\text{{discards}}\ {math.ceil(discard * 100)}\%]{{\text{{{label}}}}}'''
    b = fr'''\begin{{bmatrix}}1\\{latex_float(x)}\\{latex_float(y)}\\{latex_float(z)}\end{{bmatrix}}'''
    return a + '\n' + b


def main():
    discard0 = 0
    stage0 = ErrModel.from_odds(6, 1, 1, 1)
    assert abs(stage0.w - 2/3) < 1e-8
    bases = 'XYXYZX'

    discard1, stage1 = brute_force_rep_code_distill(cast(Any, bases[0]), stage0)
    discard2, stage2 = brute_force_rep_code_distill(cast(Any, bases[1]), stage1)
    discard3, stage3 = brute_force_rep_code_distill(cast(Any, bases[2]), stage2)
    discard4, stage4 = brute_force_rep_code_distill(cast(Any, bases[3]), stage3)
    discard5, stage5 = brute_force_rep_code_distill(cast(Any, bases[4]), stage4)
    discard6, stage6 = brute_force_rep_code_distill(cast(Any, bases[5]), stage5)

    stage7 = stage6
    discard7 = 0
    boosts7 = 24
    for _ in range(boosts7):
        discard7_boost, stage7 = brute_force_rep_code_distill('Y', stage7, stage6)
        discard7 += discard7_boost

    stage8 = stage7
    discard8 = 0
    boosts8 = 15
    for _ in range(boosts8):
        discard8_boost, stage8 = brute_force_rep_code_distill('X', stage8, stage7)
        discard8 += discard8_boost
        discard8_boost, stage8 = brute_force_rep_code_distill('Z', stage8, stage7)
        discard8 += discard8_boost

    print(odds_model_latex(discard0, 'in', stage0))
    print('&', odds_model_latex(discard1, bases[0], stage1))
    print(odds_model_latex(discard2, bases[1], stage2))
    print(odds_model_latex(discard3, bases[2], stage3))
    print(r'\\&', odds_model_latex(discard4, bases[3], stage4))
    print(odds_model_latex(discard5, bases[4], stage5))
    print(odds_model_latex(discard6, bases[5], stage6))
    print(r'\\&', odds_model_latex(discard7, f'bias ({boosts7} Y boosts)', stage7))
    print(odds_model_latex(discard8, f'bust ({boosts8} XZ boosts)', stage8))


if __name__ == '__main__':
    main()

